Unreliable Sensors for Reliable Efficient Robots

The vast majority of existing Distributed Computing literature about mobile robotic swarms considers computability issues: characterizing the set of system hypotheses that enables problem solvability. By contrast, the focus of this work is to investigate complexity issues: obtaining quantitative results about a given problem that admits solutions. Our quantitative measurements rely on a newly developed simulation framework to benchmark pen and paper designs. First, we consider the maximum traveled distance when gathering robots at a given location, not known beforehand (both in the two robots and in the n robots settings) in the classical OBLOT model, for the FSYNC, SSYNC, and ASYNC schedulers. This particular metric appears relevant as it correlates closely to what would be real world fuel consumption. Then, we introduce the possibility of errors in the vision of robots, and assess the behavior of known rendezvous (aka two robots gathering) and leader election protocols when sensors are unreliable. We also introduce two new algorithms, one for fuel efficient convergence, and one for leader election, that operate reliably despite unreliable sensors.

==> Arxiv Simulator/code/Vig2.py <==
from random import SystemRandom, choice, uniform
from math import sqrt, pi, cos, sin
from Common.lib_robot import Robot
from Common.lib_schedulers import scheduler
from Common.lib_misc_functions import rob_dist

_sysrand = SystemRandom()

######################################################

SSTAB = True
COLOR_RANGE = range(2) # Total number of colors.

######################################################

simus = 0
act_list = []

while simus < 1000000:
	simus += 1

	# Network initialization

	network = []
	network.append(Robot('r1',0,0,0))
	
	ang = uniform(-pi,pi)
	network.append(Robot('r2',cos(ang),sin(ang),0))
	
	for R1 in network:
		if SSTAB == True:
			R1.color = choice(COLOR_RANGE)

	## Beginning of the simulation
	
	steps = 0
	while True:
		
		scheduler('FSYNC',network,'vig2')
		
		## Live state monitoring
		
		steps += 1
		
		## Victory condition

		if rob_dist(network[0],network[1]) < 10**(-10):
			break
		
		## Defeat condition

	act_list.append(steps)
	
	
print('FSYNC R Vig2')
print('Min : ' + str(min(act_list)))
print('Max : ' + str(max(act_list)))
print('Avg : ' + str(sum(act_list) / len(act_list)))


==> Arxiv Simulator/code/lib_algorithms.py <==

def vig2(R1):
	R2 = R1.snapshot[0]
	if R1.color == 0:
		if R2.color == 0:
			R1.target = ((R1.x+R2.x)/2, (R1.y+R2.y)/2) 
			R1.color = 1
			R1.phase = 'MOVING'
		else:
			R1.target = (R2.x, R2.y) 
			R1.phase = 'MOVING'
	else:
		R1.phase = 'WAITING'
		if R2.color == 1:
			R1.color = 0


==> Arxiv Simulator/code/lib_misc_functions.py <==
from math import sqrt

def rob_dist(R1,R2): # Using Robots
	return dist((R1.x,R1.y),(R2.x,R2.y))

def dist(T1,T2): # USing Tuples
	return sqrt((T1[0] - T2[0])**2+(T1[1] - T2[1])**2)


==> Arxiv Simulator/code/lib_robot.py <==
import Common.lib_algorithms as lib_algos

class Robot:
	def __init__(self, name, x, y, color=0):
		self.name = name
		self.x = x ## Real position in the network
		self.y = y 
				
		self.phase = 'WAITING'
		
		# Available info for COMPUTE :
		
		self.snapshot = [] ## snapshot
		self.color = color ## color
		self.target = ()


	def LOOK(self,network,scheduler):
		self.snapshot = []
		for R2 in network: 
			if self != R2:
				R2x = R2.x
				R2y = R2.y
				self.snapshot.append(Robot(R2.name, R2x, R2y, R2.color))
		
		self.phase = 'COMPUTING'



	def COMPUTE(self,algo):
		try:
			result = getattr(lib_algos, algo)(self)
		except:
			raise AttributeError('This algorithm does not exist in the current version (or you made a typo ?)')
		
		return result


	def MOVE(self):
			
		self.x = self.target[0]
		self.y = self.target[1]
			
		self.target = ()
		self.phase = 'WAITING'


==> Arxiv Simulator/code/lib_schedulers.py <==


def scheduler(sched,network,algo):
	
	if sched == 'FSYNC':
		for R1 in network:
			R1.LOOK(network,'FSYNC')
		for R1 in network:
			R1.COMPUTE(algo)
		for R1 in network:
			if R1.phase == 'MOVING':
				R1.MOVE()

	else:
		raise Exception('Unknown Scheduler')



==> Arxiv Simulator/code/lib_sim_functions.py <==
# None Needed for this Example

